Hyperfine spectroscopy and nuclear spin control of dark defects in diamond

Spin defects in diamond serve as powerful building blocks for quantum technologies, especially for quantum sensing and networking. Electron-nuclear defects formed near optically active spins such as the nitrogen-vacancy center provide a resource for multi-qubit quantum registers. However, many remain uncharacterized, limiting their control and integration in quantum devices. Here, we identify the hyperfine components, including their relative sign, and nuclear spin species of two unknown dark spin defects using zero-field double electron-electron resonance spectroscopy and a protocol based on electron-nuclear double resonance. New ab initio calculations assign one defect to a known nitrogen interstitial, while the hydrogen-related defect matches no calculated or previously reported structure. We further use this protocol to demonstrate initialization, unitary control, and long-lived coherence of the hydrogen nuclear spin qubit, with a coherence time of 1.0(3) ms. These characterization and control tools establish a framework for harnessing unknown electron-nuclear defects for quantum registers.

==> anc/Supplementary_Data_1.csv <==
structure,name_in_supplementary_table_2,composition,formula,initial_configurations,n_initial_configurations,runs,symmetry,dE_PBE_eV,n_radical_sites,geometry,functional_listed_tensor,listed_run,A1_MHz,A2_MHz,A3_MHz,theta_phi_1_deg,theta_phi_2_deg,theta_phi_3_deg,dA_listed_tensor_solution_i_MHz,dA_listed_tensor_solution_ii_MHz,rhombicity_listed_tensor_MHz,unique_axis_to_111_field_listed_tensor_deg,closest_dA_MHz,closest_dA_solution,joint_closest_dA_MHz,joint_closest_rhombicity_MHz,joint_closest_axis_outside_range_deg,fit_residual_MHz,fit,reproduces_X1_with_twice_the_tolerances,verdict,notes
E1_sub2V_21_s12,"V3H0 (1NN, 2NN)","H, three vacant lattice sites",C213H,H-sub 2V 1NN+1NN; H-sub 2V 1NN+2NN,2,E1_sub2V_21_s12 E1_sub2V_23_s11,C1h,0.0,7,HSE06-relaxed,HSE06,E1_sub2V_21_hserelax,10.24,-29.16,29.22,"90, -135","90, -45","0, 119",11.3,19.5,19.0,35 35 90,12.1,i,14.8,1.8,10,1.35,ideal+moments,no,not reproduced (all S = 1/2 states),tensor and test on the HSE06-relaxed geometry (H...C107 1.97 Angstrom; PBE 1.89 Angstrom)
E1_sub2V_16_s22,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+2NN,1,E1_sub2V_16_s22,C1,0.101,7,PBE,HSE06,E1_sub2V_16_s22,-0.7,29.23,-34.34,"58, -150","69, -46","40, 71",12.3,21.6,29.9,24 48 78 88,18.8,i,20.7,2.7,7,1.01,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C100 and C109 have opposite spin in all 14 computed states; 2 of the runs were started with them parallel and relaxed back; C100-C109 2.54 Angstrom; only states with no net spin on the pair (K_C100 + K_C109 = 0) are tested
E1_sub2V_18_s12,,"H, three vacant lattice sites",C213H,H-sub 2V 1NN+2NN,1,E1_sub2V_18_s12,C1,0.431,7,PBE,HSE06,SP_E1_sub2V_18_s12_duuuudd,-0.35,38.71,-42.68,"57, -147","71, -44","40, 71",4.3,22.8,42.3,16 54 78 80,11.7,i,14.2,3.0,6,0.69,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C100 and C102 have opposite spin in all 12 computed states; 4 of the runs were started with them parallel and relaxed back; C100-C102 2.54 Angstrom; only states with no net spin on the pair (K_C100 + K_C102 = 0) are tested
E1_sub2V_04_s13,,"H, three vacant lattice sites",C213H,H-sub 2V 1NN+3NN,1,E1_sub2V_04_s13,C1,2.255,5,PBE,HSE06,SP_E1_sub2V_04_s13_uuddu,-7.58,-30.45,37.62,"53, -147","72, -42","43, 69",6.9,24.0,22.9,21 50 78 85,12.9,i,13.3,6.2,7,0.01,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C109 and C108 have opposite spin in all 9 computed states; 4 of the runs were started with them parallel and relaxed back; C109-C108 1.41 Angstrom; only states with no net spin on the pair (K_C109 + K_C108 = 0) are tested
E1_sub2V_01_s23,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+3NN,1,E1_sub2V_01_s23,C1,2.307,7,PBE,HSE06,E1_sub2V_01_s23,5.91,-6.29,36.4,"28, -158","66, -10","77, 86",25.7,24.3,30.5,32 48 68 79,30.5,ii,32.1,1.1,0,0.6,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C108 and C109 have opposite spin in all 11 computed states; 2 of the runs were started with them parallel and relaxed back; C108-C109 1.40 Angstrom; only states with no net spin on the pair (K_C108 + K_C109 = 0) are tested
E1_sub2V_19_s12,,"H, three vacant lattice sites",C213H,H-sub 2V 1NN+2NN,1,E1_sub2V_19_s12,C1,2.96,,PBE,HSE06,E1_sub2V_19_s12,20.03,-27.59,-37.98,"42, -170","75, -62","52, 40",20.0,6.5,10.4,29 42 83 89,,,,,,,,no,not applicable (even number of radical sites),even number of radical sites
E1_sub2V_11_s13,,"H, three vacant lattice sites",C213H,H-sub 2V 1NN+3NN,1,E1_sub2V_11_s13,C1h,2.961,9,PBE,HSE06,SP_E1_sub2V_11_s13_uuuududdd,10.88,-23.43,26.23,"60, 58","38, -163","69, -44",16.9,19.8,15.3,26 46 78 89,27.8,ii,27.5,1.2,8,1.06,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: their spin patterns leave 2 combinations of sites undetermined; only states with no spin along them are tested
E1_sub2V_13_s23,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+3NN,1,E1_sub2V_13_s23,C1,3.238,9,PBE,HSE06,SP_E1_sub2V_13_s23_uuududd,8.33,28.09,-37.6,"40, 40","51, -124","82, 139",7.7,24.2,19.8,27 44 82 89,11.7,i,13.2,1.6,7,1.74,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C110 and C109 have opposite spin in all 15 computed states; 4 of the runs were started with them parallel and relaxed back; C110-C109 1.41 Angstrom; only states with no net spin on the pair (K_C110 + K_C109 = 0) are tested
E1_sub2V_09_s13,,"H, three vacant lattice sites",C213H,H-sub 2V 1NN+3NN,1,E1_sub2V_09_s13,C1,3.317,9,PBE,HSE06,E1_sub2V_09_s13,-2.07,15.51,-52.95,"49, 149","63, -94","53, 19",23.3,13.4,50.9,36 42 74 78,17.0,i,18.8,2.1,3,3.5,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: their spin patterns leave 2 combinations of sites undetermined; only states with no spin along them are tested; additivity residual 3.5 MHz
E1_sub2V_15_s22,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+2NN,1,E1_sub2V_15_s22,C1,4.087,1,PBE,HSE06,E1_sub2V_15_s22,-0.45,12.23,27.43,"17, -111","74, 50","85, 141",33.6,29.5,15.2,39 49 63 71,,,,,,,,no,not reproduced (single radical),
E1_sub2V_22_s22,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+2NN,1,E1_sub2V_22_s22,C1h,4.884,,PBE,HSE06,E1_sub2V_22_s22,0.23,-28.38,34.96,"89, 135","43, 43","47, -134",12.3,21.3,28.6,8 66 68 78,,,,,,,,no,not applicable (even number of radical sites),even number of radical sites
E1_sub2V_07_s23,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+3NN,1,E1_sub2V_07_s23,C1,5.29,7,PBE,HSE06,SP_E1_sub2V_07_s23_uuuuddd,18.89,-28.41,55.55,"55, -19","35, 164","89, 72",15.4,5.1,36.7,28 46 76 86,,,,,,,,no,not applicable (too few usable spin configurations),7 of 10 states have sign patterns that are not S = 1/2 on the radical sites identified from PBE; the other 3 give 3 independent spin patterns for 7 sites (too few distinct spin states to fit the site couplings)
E1_sub2V_06_s23,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+3NN,1,E1_sub2V_06_s23,C1h,5.58,9,PBE,HSE06,SP_E1_sub2V_06_s23_dudduuudu,7.5,13.76,-14.05,"40, 97","65, -141","60, -36",29.0,29.3,6.3,10 65 66 80,31.4,ii,31.6,2.4,8,0.05,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: their spin patterns leave 3 combinations of sites undetermined; only states with no spin along them are tested
E1_sub2V_20_s22,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+2NN,1,E1_sub2V_20_s22,C1,5.608,5,PBE,HSE06,E1_sub2V_20_s22,0.18,-24.01,25.54,"59, -30","82, 65","33, 168",19.1,25.5,24.2,31 43 76 83,27.9,i,34.1,4.7,1,0.08,ideal+moments,no,not reproduced (all S = 1/2 states),
E1_sub2V_02_s23,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+3NN,1,E1_sub2V_02_s23,C1,5.608,9,PBE,HSE06,SP_E1_sub2V_02_s23_uudduuudd,-4.72,-31.22,38.18,"54, -145","72, -42","42, 70",7.8,23.0,26.5,23 48 78 87,,,,,,,,no,not applicable (too few usable spin configurations),radical sites differ between states (C109 and C110 carry no moment in 10 of 19); the other 9 give 4 independent spin patterns for 9 sites
E1_sub2V_03_s33,,"H, three vacant lattice sites",C213H,H-sub 2V 3NN+3NN,1,E1_sub2V_03_s33,C1,5.682,,PBE,HSE06,E1_sub2V_03_s33,-13.05,23.98,67.72,"76, -43","53, -144","40, 65",32.6,12.8,43.7,21 50 80 83,,,,,,,,no,limited to a single spin configuration,HSE06 tensor of a single spin configuration only; the analysis of all S = 1/2 states was not carried out
E1_sub2V_08_s23,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+3NN,1,E1_sub2V_08_s23,C1h,5.761,3,PBE,HSE06,SP_E1_sub2V_08_s23_duu,5.84,-26.04,28.1,"44, 45","81, -55","48, -154",15.4,21.5,22.3,27 46 76 88,,,,,,,,no,not applicable (too few usable spin configurations),"one usable low-spin state (two runs ended with all three sites positive, which is not S = 1/2; the third is S = 3/2)"
E1_sub2V_10_s33,,"H, three vacant lattice sites",C213H,H-sub 2V 3NN+3NN,1,E1_sub2V_10_s33,C1h,5.882,,PBE,HSE06,E1_sub2V_10_s33,-5.49,-16.43,31.1,"45, 0","78, 102","47, -157",16.7,26.5,10.9,19 52 80 81,,,,,,,,no,limited to a single spin configuration,HSE06 tensor of a single spin configuration only; the analysis of all S = 1/2 states was not carried out
E1_sub2V_05_s33,,"H, three vacant lattice sites",C213H,H-sub 2V 3NN+3NN,1,E1_sub2V_05_s33,C1,6.141,,PBE,HSE06,E1_sub2V_05_s33,-7.32,-16.0,32.77,"40, -120","88, 147","50, 55",15.3,26.7,8.7,10 61 75 76,,,,,,,,no,limited to a single spin configuration,HSE06 tensor of a single spin configuration only; the analysis of all S = 1/2 states was not carried out
E1_sub2V_12_s23,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+3NN,1,E1_sub2V_12_s23,C1,6.195,5,PBE,HSE06,SP_E1_sub2V_12_s23_dduuu,11.47,17.16,-29.9,"66, 17","47, 131","52, -93",14.5,24.9,5.7,33 39 82 86,,,,,,,,no,not applicable (too few usable spin configurations),5 of 8 states have sign patterns that are not S = 1/2 on the radical sites identified from PBE; the other 3 give 3 independent spin patterns for 5 sites (too few distinct spin states to fit the site couplings)
E1_sub2V_17_s22,,"H, three vacant lattice sites",C213H,H-sub 2V 2NN+2NN,1,E1_sub2V_17_s22,C1,6.277,7,PBE,HSE06,E1_sub2V_17_s22,-7.31,10.44,-44.39,"86, 30","40, 125","50, -64",24.9,18.0,37.1,16 58 70 86,26.1,ii,26.4,1.3,4,0.21,ideal+moments,no,not reproduced (all S = 1/2 states),
E1_sub2V_14_s33,,"H, three vacant lattice sites",C213H,H-sub 2V 3NN+3NN,1,E1_sub2V_14_s33,C1,6.326,,PBE,HSE06,E1_sub2V_14_s33,1.29,-16.71,48.46,"75, 51","28, 171","67, -46",20.5,15.0,47.2,35 43 74 79,,,,,,,,no,limited to a single spin configuration,HSE06 tensor of a single spin configuration only; the analysis of all S = 1/2 states was not carried out
E1_sub2V_00_s33,,"H, three vacant lattice sites",C213H,H-sub 2V 3NN+3NN,1,E1_sub2V_00_s33,C1h,6.452,5,PBE,HSE06,E1_sub2V_00_s33,2.13,23.59,-30.46,"55, -35","56, -152","53, 87",15.3,24.2,21.5,34 38 82 85,16.3,i,16.4,0.3,2,3.28,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 3.3 MHz
S2_Hsub_1V_1NN,V2H0,"H, two vacant lattice sites",C214H,H on C0 of V-C-V (in-plane start); H on C0 of V-C-V (out-of-plane start); H-int 2V V2H x2; H-int AB 2V x6; H-int BC 2V x4; H-int Hex 2V x5; H-int T 2V x4; H-sub 1V 1NN,24,E2_AB_2V_099 E2_AB_2V_101 E2_AB_2V_108 VCHV_c_inplane_C0 E2_BC_2V_003 E2_BC_2V_022 E2_BC_2V_018 VCHV_d_oop_C0 V2H_radA E2_AB_2V_069 E2_Hex_2V_055 V2H_radB E2_AB_2V_110 E2_T_2V_024 S2_Hsub_1V_1NN E2_T_2V_023 E2_BC_2V_008 E2_Hex_2V_040 E2_T_2V_035 E2_T_2V_026 E2_Hex_2V_065 E2_Hex_2V_041 E2_Hex_2V_043 E2_AB_2V_093,C1h,0.0,5,HSE06-relaxed,HSE06,S2_Hsub_1V_1NN_hserelax,9.0,34.04,-37.21,"56, 61","68, -44","42, -160",4.5,21.8,25.0,23 48 79 86,16.9,i,18.8,2.6,9,1.61,ideal+moments,no,not reproduced (all S = 1/2 states),tensor and test on the HSE06-relaxed geometry
E2_Hex_2V_057,,"H, two vacant lattice sites",C214H,H-int AB 2V; H-int Hex 2V; H-int T 2V,3,E2_Hex_2V_057 E2_T_2V_029 E2_AB_2V_104,C1,1.928,5,PBE,HSE06,SP_E2_Hex_2V_057_uudud,1.51,-34.49,36.15,"51, 145","73, 41","44, -67",8.1,22.4,34.6,19 52 77 84,16.7,i,17.1,3.5,8,0.18,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_BC_2V_009,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_009,C1h,1.944,5,PBE,HSE06,E2_BC_2V_009,2.54,37.02,-37.35,"51, 147","44, -66","73, 42",6.2,23.2,34.5,18 52 78 82,15.2,i,15.3,4.9,7,0.28,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_097,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_097,C1h,1.965,5,PBE,HSE06,SP_E2_AB_2V_097_uduud,0.7,36.28,-37.49,"66, 46","50, 157","49, -67",7.4,23.8,35.6,18 53 79 81,15.4,i,15.5,4.7,7,0.18,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_Hex_2V_053,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_053,C1,2.183,5,PBE,HSE06,SP_E2_Hex_2V_053_uduud,1.53,41.88,-43.11,"60, 134","52, -110","52, 17",5.9,25.5,44.6,20 51 76 86,10.2,i,11.9,3.6,6,0.11,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_084,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_084,C1h,2.19,5,PBE,HSE06,SP_E2_AB_2V_084_uduud,2.64,-42.53,42.54,"63, -46","50, 69","51, -160",5.0,24.8,39.9,19 52 78 83,11.7,i,12.0,5.1,6,0.31,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_074,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_074,C1,2.213,5,PBE,HSE06,SP_E2_AB_2V_074_uduud,1.64,41.59,-42.91,"49, -51","44, 156","76, 51",5.9,25.4,44.6,19 52 78 83,10.5,i,11.7,3.8,6,0.24,ideal+moments,no,not reproduced (all S = 1/2 states),
VCHV_c_inplane_oop,"(V-C-V)H0, H on in-plane outer C","H, two vacant lattice sites",C214H,--,1,VCHV_c_inplane_oop,C1h,2.808,5,PBE,HSE06,VCHV_c_inplane_oop,-1.73,-31.86,34.24,"52, 55","73, -49","42, -158",10.0,23.7,30.1,21 50 78 85,,,,,,,,no,not applicable (single spin configuration),spin states collapse into one pattern
VCHV_b_tilt_ip,"(V-C-V)H0, H on C0","H, two vacant lattice sites",C214H,H-int 2V V-CH-V x2; H-int 2V WAR2; H-int AB 2V x7; H-int BC 2V x2; H-int Hex 2V x3; H-int T 2V x2; H-sub 1V 2NN,18,VCHV_b_tilt_ip E2_AB_2V_091 VCHV_a_bisector E2_AB_2V_102 E2_T_2V_039 E2_Hex_2V_045 E2_Hex_2V_066 E2_AB_2V_107 E2_BC_2V_020 E2_BC_2V_019 E2_AB_2V_072 E2_AB_2V_090 E2_T_2V_036 E2_AB_2V_109 E2_Hex_2V_044 VCHV_b_tilt_oop S2_Hsub_1V_2NN E2_AB_2V_095,C1h,2.948,5,PBE,HSE06,VCHV_b_tilt_ip,10.47,17.65,-33.07,"56, -39","34, 146","88, 53",13.0,26.1,7.2,34 38 82 85,27.6,i,29.5,0.9,0,0.65,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_071,,"H, two vacant lattice sites",C214H,H-int AB 2V; H-int BC 2V; H-int Hex 2V,3,E2_AB_2V_071 E2_Hex_2V_056 E2_BC_2V_021,C1h,2.982,5,PBE,HSE06,E2_AB_2V_071,10.54,16.97,-32.35,"55, 55","57, -63","53, 177",13.6,26.2,6.4,34 38 82 85,28.3,i,30.0,0.9,1,1.03,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_085,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_085,C1h,3.108,5,PBE,HSE06,E2_AB_2V_085,-11.9,-18.41,39.42,"45, -90","79, 169","47, 68",10.6,25.1,6.5,19 51 81,,,,,,,,no,not applicable (too few usable spin configurations),7 of 8 states have sign patterns that are not S = 1/2 on the radical sites identified from PBE; the other 1 give 1 independent spin patterns for 5 sites (too few distinct spin states to fit the site couplings)
S2_Hsub_1V_3NN,V...V(3NN)H0,"H, two vacant lattice sites",C214H,H-int AB 2V x2; H-int Hex 2V; H-int T 2V; H-sub 1V 3NN,5,E2_AB_2V_075 S2_Hsub_1V_3NN E2_AB_2V_073 E2_T_2V_028 E2_Hex_2V_046,C1h,3.211,7,PBE,HSE06,SP_S2_Hsub_1V_3NN_duuduud,10.73,-30.44,34.84,"55, 162","48, 32","62, -86",8.8,17.1,24.1,12 59 75 78,15.8,i,16.0,0.8,2,4.1,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 4.1 MHz
VCHV_d_oop_ip,"(V-C-V)H0, H on out-of-plane outer C","H, two vacant lattice sites",C214H,--; H-int AB 2V x2; H-int BC 2V; H-int Hex 2V; H-int T 2V,6,E2_T_2V_025 E2_AB_2V_082 VCHV_d_oop_ip E2_BC_2V_006 E2_AB_2V_068 E2_Hex_2V_062,C1,3.374,5,PBE,HSE06,SP_VCHV_d_oop_ip_uudud,-12.86,25.26,-30.19,"55, 138","83, 43","36, -57",14.1,16.9,17.3,28 43 84 87,30.1,ii,30.3,4.5,10,0.01,"ideal (minimum norm), determined states",no,not reproduced (determined states only),"tested on the determined states only: C30 and C105 have opposite spin in all 7 computed states; 3 of the runs were started with them parallel and relaxed back; C30-C105 2.30 Angstrom; only states with no net spin on the pair (K_C30 + K_C105 = 0) are tested; fitted with ideal weights: as many distinct states as determined combinations, so additivity is not checked"
E2_BC_2V_001,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_001,C1,3.377,,PBE,HSE06,E2_BC_2V_001,13.09,-24.77,27.69,"58, 140","87, -129","32, -34",15.0,18.0,14.6,33 38 83 86,,,,,,,,no,limited to a single spin configuration,HSE06 tensor of a single spin configuration only; the analysis of all S = 1/2 states was not carried out
E2_AB_2V_094,,"H, two vacant lattice sites",C214H,H-int AB 2V; H-int BC 2V; H-int Hex 2V; H-int T 2V,4,E2_AB_2V_094 E2_Hex_2V_067 E2_T_2V_037 E2_BC_2V_010,C1,3.416,7,PBE,HSE06,E2_AB_2V_094,-4.37,15.87,-63.23,"41, 49","86, 143","49, -123",24.2,8.8,58.9,32 40 81 86,16.9,i,17.9,1.3,3,3.78,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C109 and C177 have opposite spin in all 11 computed states; 1 of the runs were started with them parallel and relaxed back; C109-C177 1.40 Angstrom; only states with no net spin on the pair (K_C109 + K_C177 = 0) are tested; additivity residual 3.8 MHz
E2_Hex_2V_063,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_063,C1,3.436,7,PBE,HSE06,SP_E2_Hex_2V_063_udduu,-3.18,16.0,-61.49,"60, -60","54, -175","51, 58",23.7,9.5,58.3,32 40 81 85,20.0,i,21.1,1.7,1,4.02,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C74 and C75 have opposite spin in all 13 computed states; 2 of the runs were started with them parallel and relaxed back; C74-C75 1.39 Angstrom; only states with no net spin on the pair (K_C74 + K_C75 = 0) are tested; additivity residual 4.0 MHz
E2_AB_2V_100,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_100,C1,3.449,7,PBE,HSE06,SP_E2_AB_2V_100_uduuudd,-4.4,12.6,-60.43,"60, 119","54, 4","51, -123",27.0,12.3,56.0,33 39 81 85,23.7,ii,26.9,2.9,0,0.01,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C88 and C175 have opposite spin in all 11 computed states; 5 of the runs were started with them parallel and relaxed back; C88-C175 1.39 Angstrom; only states with no net spin on the pair (K_C88 + K_C175 = 0) are tested
E2_Hex_2V_047,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_047,C1h,3.547,7,PBE,HSE06,SP_E2_Hex_2V_047_uduudud,-72.12,-83.6,-153.47,"77, 63","42, 167","51, -38",144.5,124.7,69.9,27 51 68 84,10.8,ii,11.2,0.5,1,8.98,ideal+moments,no,inconclusive (within the fit residual),closest d 10.8 MHz <= tolerance 5 + residual 9.0 MHz; additivity residual 9.0 MHz
E2_AB_2V_080,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_080,C1,3.557,7,PBE,HSE06,SP_E2_AB_2V_080_duduudu,-0.27,23.7,-63.17,"42, -50","86, -144","48, 122",16.2,6.6,62.9,32 40 80 85,15.1,i,15.7,1.0,3,1.3,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C176 and C177 have opposite spin in all 9 computed states; 3 of the runs were started with them parallel and relaxed back; C176-C177 1.41 Angstrom; only states with no net spin on the pair (K_C176 + K_C177 = 0) are tested
E2_AB_2V_070,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_070,C1,3.566,7,PBE,HSE06,E2_AB_2V_070,-10.3,14.16,-56.03,"72, 40","32, -81","65, 139",25.7,10.6,45.7,33 42 77 82,11.0,i,11.6,0.8,6,0.01,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C176 and C177 have opposite spin in all 9 computed states; 4 of the runs were started with them parallel and relaxed back; C176-C177 1.41 Angstrom; only states with no net spin on the pair (K_C176 + K_C177 = 0) are tested
E2_T_2V_033,,"H, two vacant lattice sites",C214H,H-int T 2V,1,E2_T_2V_033,C1h,3.851,7,PBE,HSE06,E2_T_2V_033,8.51,27.48,-48.15,"78, 138","26, -108","67, 43",12.2,19.0,19.0,12 58 75 79,13.7,i,13.8,0.2,5,1.38,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_079,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_079,C1h,3.858,7,PBE,HSE06,E2_AB_2V_079,13.16,32.37,-45.92,"90, -133","24, -43","66, 137",7.8,23.7,19.2,11 60 75 78,15.9,i,16.1,0.8,2,9.7,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 9.7 MHz
E2_Hex_2V_052,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_052,C1h,3.865,7,PBE,HSE06,E2_Hex_2V_052,11.18,27.82,-48.41,"46, -93","73, 15","49, 120",11.5,20.2,16.6,13 58 77 78,14.7,i,14.8,0.8,3,8.58,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 8.6 MHz
E2_AB_2V_081,,"H, two vacant lattice sites",C214H,H-int AB 2V x2,2,E2_AB_2V_081 E2_AB_2V_098,C1h,3.884,3,PBE,HSE06,E2_AB_2V_081,-1.09,-2.08,2.14,"90, -135","3, 134","87, -45",43.9,42.5,1.0,32 38 88,42.4,ii,43.2,0.4,5,0.0,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_Hex_2V_050,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_050,C1,3.904,7,PBE,HSE06,E2_Hex_2V_050,5.34,25.83,-51.62,"88, -46","25, 49","65, -137",13.2,15.4,57.0,30 57 60 80,15.1,i,15.1,0.3,3,0.32,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_076,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_076,C1h,3.968,7,PBE,HSE06,E2_AB_2V_076,12.82,28.33,-47.72,"42, 74","82, -25","49, -123",10.4,21.5,15.5,11 59 76 77,14.6,i,14.6,0.3,4,9.31,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 9.3 MHz
E2_BC_2V_014,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_014,C1,3.972,7,PBE,HSE06,SP_E2_BC_2V_014_uuduudd,13.67,30.84,-50.35,"44, -6","77, -110","49, 148",10.8,21.3,64.0,32 54 62 78,14.7,i,14.9,0.7,3,9.04,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 9.0 MHz
E2_T_2V_032,,"H, two vacant lattice sites",C214H,H-int T 2V,1,E2_T_2V_032,C1,3.983,7,PBE,HSE06,E2_T_2V_032,7.26,23.11,-51.2,"48, 1","72, 107","47, -146",16.1,16.4,58.5,30 58 59 79,15.1,i,15.2,0.7,3,1.2,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_Hex_2V_059,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_059,C1,3.984,7,PBE,HSE06,SP_E2_Hex_2V_059_udduudu,12.4,28.01,-54.45,"79, -48","27, -160","66, 47",11.7,17.9,66.8,32 48 69 80,13.5,i,13.7,1.1,2,0.55,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_T_2V_038,,"H, two vacant lattice sites",C214H,H-int T 2V,1,E2_T_2V_038,C1,4.027,7,PBE,HSE06,E2_T_2V_038,10.95,24.07,-51.68,"87, 137","24, -127","66, 46",15.4,18.0,13.1,12 59 76 77,13.6,i,13.6,0.1,3,0.15,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_Hex_2V_049,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_049,C1h,4.032,7,PBE,HSE06,SP_E2_Hex_2V_049_uuddudu,11.86,30.62,-49.65,"54, 75","63, -174","47, -56",10.6,20.8,61.5,34 44 72 78,13.9,i,14.1,0.8,3,0.34,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_BC_2V_013,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_013,C1h,4.035,7,PBE,HSE06,E2_BC_2V_013,11.88,30.63,-49.68,"38, 70","85, -27","52, -121",10.6,20.8,61.6,34 44 72 78,14.1,i,14.3,0.9,3,0.42,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_087,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_087,C1,4.042,7,PBE,HSE06,SP_E2_AB_2V_087_ududduu,20.85,37.82,-41.8,"79, -139","23, 104","70, -45",4.7,20.5,17.0,15 55 78 79,14.6,i,14.9,0.5,4,6.7,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 6.7 MHz; H not bonded to C (sits in a vacancy)
E2_AB_2V_092,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_092,C1h,4.047,7,PBE,HSE06,E2_AB_2V_092,15.8,31.64,-45.9,"45, -179","73, 72","50, -33",7.5,24.7,15.8,11 60 76 76,14.4,i,14.6,1.1,3,0.29,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_096,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_096,C1,4.055,7,PBE,HSE06,SP_E2_AB_2V_096_dduuuud,13.34,27.38,-54.58,"44, -78","79, 24","48, 124",12.5,18.2,67.9,31 50 67 80,14.4,i,14.7,1.2,1,1.47,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_T_2V_027,,"H, two vacant lattice sites",C214H,H-int T 2V,1,E2_T_2V_027,C1,4.059,7,PBE,HSE06,SP_E2_T_2V_027_uuududd,13.19,27.5,-54.26,"49, -76","65, 170","52, 58",12.4,18.3,67.5,32 48 69 80,13.3,i,13.5,0.8,2,0.98,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_083,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_083,C1h,4.065,7,PBE,HSE06,SP_E2_AB_2V_083_uuududd,12.22,29.52,-48.27,"47, -180","73, 74","48, -32",10.7,21.2,17.3,12 58 76 78,15.5,i,15.6,0.5,3,0.28,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_077,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_077,C1,4.157,7,PBE,HSE06,SP_E2_AB_2V_077_uuuuddd,15.7,30.13,-55.46,"41, 7","77, 112","52, -147",10.4,19.7,71.2,30 53 64 80,13.3,i,13.7,0.8,3,6.67,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 6.7 MHz; H not bonded to C (sits in a vacancy)
S2_Hsub_1V_4NN,V...V(4NN)H0,"H, two vacant lattice sites",C214H,H-sub 1V 4NN,1,S2_Hsub_1V_4NN,C1h,4.51,7,PBE,HSE06,SP_S2_Hsub_1V_4NN_uudduud,17.25,35.06,-58.0,"45, -90","76, 166","48, 64",6.5,21.4,75.2,36 57 57 74,10.8,i,11.2,0.5,3,7.06,ideal+moments,no,inconclusive (within the fit residual),closest d 10.8 MHz <= tolerance 5 + residual 7.1 MHz; additivity residual 7.1 MHz
E2_T_2V_031,,"H, two vacant lattice sites",C214H,H-int T 2V,1,E2_T_2V_031,C1h,4.523,,PBE,HSE06,E2_T_2V_031,-13.5,-17.28,57.71,"45, -90","69, 23","53, 130",21.6,17.4,71.2,24 60 60 85,,,,,,,,no,not applicable (even number of radical sites),even number of radical sites
E2_BC_2V_000,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_000,C1,5.443,,PBE,HSE06,E2_BC_2V_000,-8.52,93.86,97.78,"56, 48","54, -72","54, 167",76.3,59.4,3.9,2 69 70 73,,,,,,,,no,limited to a single spin configuration,HSE06 tensor of a single spin configuration only; the analysis of all S = 1/2 states was not carried out
E2_BC_2V_017,"(V-C-V)H0, H in a back bond of C0","H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_017,C1h,5.581,5,HSE06-relaxed,HSE06,E2_BC_2V_017_hserelax,23.68,-52.64,-76.0,"60, 36","45, -90","60, 145",41.4,26.0,23.4,9 66 80,0.0,ii,1.9,0.5,7,0.01,ideal+moments,yes,not reproduced (all S = 1/2 states),"reproduces X1 with twice the tolerances; tensor and test on the HSE06-relaxed geometry; closest d 0.0 MHz <= tolerance 5 + residual 0.0 MHz, but no allowed state meets d, rhombicity and axis together with the d tolerance at 5.0 MHz"
E2_BC_2V_002,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_002,C1,6.8,5,PBE,HSE06,E2_BC_2V_002,8.56,-37.56,-49.07,"41, 31","49, -140","86, 126",34.9,15.7,11.5,17 56 72 85,15.2,ii,16.0,1.3,8,0.03,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_103,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_103,C1h,7.111,7,PBE,HSE06,E2_AB_2V_103,-39.07,-51.53,-105.21,"24, -129","88, 136","66, 45",93.9,74.2,53.7,31 56 60 78,10.6,ii,13.7,2.5,10,6.59,ideal+moments,no,not reproduced (all S = 1/2 states),"closest d 10.6 MHz <= tolerance 5 + residual 6.6 MHz, but no allowed state meets d, rhombicity and axis together with the d tolerance at 11.6 MHz; additivity residual 6.6 MHz"
E2_Hex_2V_048,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_048,C1h,7.115,7,PBE,HSE06,SP_E2_Hex_2V_048_duudduu,28.64,34.76,73.28,"42, 76","82, -23","49, -120",67.1,54.4,38.5,26 44 82 88,13.2,ii,13.6,1.7,11,4.62,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 4.6 MHz
E2_Hex_2V_042,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_042,C1,7.171,5,PBE,HSE06,E2_Hex_2V_042,-11.32,-20.69,-21.73,"45, 64","63, -175","57, -66",45.1,38.7,1.0,18 53 77 82,,,,,,,,no,not applicable (too few usable spin configurations),4 of 8 states have sign patterns that are not S = 1/2 on the radical sites identified from PBE; the other 4 give 4 independent spin patterns for 5 sites (too few distinct spin states to fit the site couplings)
E2_AB_2V_078,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_078,C1h,7.196,7,PBE,HSE06,E2_AB_2V_078,11.72,-30.22,47.27,"42, 106","68, -138","56, -33",9.3,11.2,35.6,14 57 75 80,11.3,ii,15.6,3.9,7,3.68,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 3.7 MHz
E2_Hex_2V_054,,"H, two vacant lattice sites",C214H,H-int AB 2V; H-int Hex 2V,2,E2_Hex_2V_054 E2_AB_2V_105,C1,7.242,7,PBE,HSE06,SP_E2_Hex_2V_054_uduuddu,-13.82,-23.22,-23.79,"51, 112","81, 14","40, -86",46.8,40.1,0.6,19 52 77 84,36.1,ii,36.3,2.4,17,9.15,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C91 and C78 have opposite spin in all 13 computed states; 2 of the runs were started with them parallel and relaxed back; C91-C78 1.40 Angstrom; only states with no net spin on the pair (K_C91 + K_C78 = 0) are tested; additivity residual 9.2 MHz
E2_Hex_2V_058,,"H, two vacant lattice sites",C214H,H-int AB 2V; H-int Hex 2V; H-int T 2V,3,E2_Hex_2V_058 E2_AB_2V_106 E2_T_2V_030,C1h,7.46,,PBE,HSE06,E2_Hex_2V_058,-5.29,5.83,31.8,"85, 46","12, 160","79, -45",27.0,26.6,26.0,30 40 86 88,,,,,,,,no,not applicable (even number of radical sites),even number of radical sites
E2_Hex_2V_051,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_051,C1h,7.515,7,PBE,HSE06,E2_Hex_2V_051,5.74,17.5,20.84,"81, 175","56, -90","35, 72",41.5,34.9,3.3,45 53 58 65,32.0,ii,34.7,1.3,5,5.1,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 5.1 MHz
E2_T_2V_034,,"H, two vacant lattice sites",C214H,H-int T 2V,1,E2_T_2V_034,C1,7.586,7,PBE,HSE06,E2_T_2V_034,6.44,12.95,14.74,"56, 4","67, -102","43, 141",42.8,38.6,1.8,33 40 79 83,38.1,ii,41.0,1.9,1,0.3,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_089,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_089,C1,7.62,7,PBE,HSE06,E2_AB_2V_089,-4.03,-8.52,-13.15,"44, 153","80, 52","48, -48",41.0,38.8,4.6,17 54 76 83,41.0,ii,39.7,3.2,0,0.92,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_AB_2V_088,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_088,C1h,7.644,7,PBE,HSE06,E2_AB_2V_088,-0.13,6.01,12.47,"82, -179","51, -82","40, 81",38.9,37.3,6.5,48 50 60 62,38.2,ii,38.6,1.3,2,1.35,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_Hex_2V_061,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_061,C1h,7.645,7,PBE,HSE06,SP_E2_Hex_2V_061_uduuddu,0.57,7.7,-15.32,"45, -88","46, 106","83, 9",31.9,34.7,7.1,44 54 57 66,30.9,i,30.9,1.0,19,3.74,ideal+moments,no,not reproduced (all S = 1/2 states),additivity residual 3.7 MHz
E2_Hex_2V_060,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_060,C1h,7.658,7,PBE,HSE06,SP_E2_Hex_2V_060_duduudu,-0.12,6.01,12.47,"89, -172","39, -80","51, 97",38.9,37.3,6.5,48 50 60 62,38.1,ii,38.6,1.3,3,1.63,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_BC_2V_004,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_004,C1,7.857,3,PBE,HSE06,E2_BC_2V_004,-6.33,13.04,-17.64,"4, -55","89, -155","86, 115",29.2,28.3,11.3,39 40 74 75,25.4,ii,30.5,5.3,4,0.0,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_BC_2V_005,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_005,C1,8.019,5,PBE,HSE06,SP_E2_BC_2V_005_uduud,-0.6,-4.48,-17.77,"33, 125","90, 35","57, -55",35.2,36.3,3.9,9 64 68 79,19.0,ii,22.8,4.0,15,0.29,ideal+moments,no,not reproduced (all S = 1/2 states),
E2_BC_2V_015,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_015,C2,8.814,7,PBE,HSE06,SP_E2_BC_2V_015_uudduud,-20.1,-116.15,-129.34,"53, 49","75, 151","41, -102",113.4,94.9,13.2,4 66 72 73,,,,,,,,no,not applicable (additive model fails),additivity fails (residual 46 MHz); closest-state values not meaningful
E2_BC_2V_012,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_012,C1,8.844,7,PBE,HSE06,E2_BC_2V_012,6.83,-39.77,-46.41,"55, 41","37, -121","81, 138",36.3,17.2,6.6,3 68 71 73,,,,,,,,no,not applicable (additive model fails),additivity fails (residual 10 MHz); closest-state values not meaningful; tested on the determined states only: C169 and C105 have opposite spin in all 8 computed states; 2 of the runs were started with them parallel and relaxed back; C169-C105 4.97 Angstrom; only states with no net spin on the pair (K_C169 + K_C105 = 0) are tested
E2_AB_2V_086,,"H, two vacant lattice sites",C214H,H-int AB 2V,1,E2_AB_2V_086,C1,8.865,5,PBE,HSE06,SP_E2_AB_2V_086_duuud,9.29,-76.03,-76.21,"57, -129","43, 97","66, -22",58.3,40.3,0.2,6 67 68 76,,,,,,,,no,not applicable (additive model fails),additivity fails (residual 26 MHz); closest-state values not meaningful
E2_BC_2V_007,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_007,C1,9.002,,PBE,HSE06,E2_BC_2V_007,5.53,-109.75,-123.8,"56, 48","36, -153","80, -49",96.9,80.4,14.1,2 69 70 73,,,,,,,,no,not applicable (even number of radical sites),even number of radical sites
E2_Hex_2V_064,,"H, two vacant lattice sites",C214H,H-int Hex 2V,1,E2_Hex_2V_064,C2,9.012,,PBE,HSE06,E2_Hex_2V_064,-12.68,-66.25,-90.55,"57, 132","74, -128","38, -16",73.6,53.9,24.3,3 69 69 74,,,,,,,,no,not applicable (even number of radical sites),even number of radical sites
E2_BC_2V_011,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_011,C1,9.018,,PBE,HSE06,E2_BC_2V_011,-16.91,-145.89,-161.59,"54, 44","76, -56","39, -164",139.5,122.2,15.7,1 69 71 71,,,,,,,,no,not applicable (even number of radical sites),even number of radical sites
E2_BC_2V_016,,"H, two vacant lattice sites",C214H,H-int BC 2V,1,E2_BC_2V_016,C1,9.088,,PBE,HSE06,E2_BC_2V_016,-18.36,-58.37,-72.33,"58, 42","44, 171","63, -67",69.5,49.7,14.0,4 67 70 74,,,,,,,,no,not applicable (even number of radical sites),even number of radical sites
S2_Hsub_0V,"VH0, Jahn-Teller distorted","H, one vacant lattice site",C215H,H-int 1V 1NN; H-int 1V 2NN; H-int AB 1V x4; H-int Hex 1V x2; H-int T 1V x2; H-sub 0V,11,S2_Hsub_0V E1_AB_1V_15 E1_AB_1V_14 E1_AB_1V_10 E1_AB_1V_12 E1_T_1V_02 S2_Hint_1V_1NN E1_Hex_1V_05 S2_Hint_1V_2NN E1_T_1V_03 E1_Hex_1V_08,C3v,0.0,3,HSE06-relaxed,HSE06,S2_Hsub_0V_hserelax,13.52,30.06,-48.83,"45, -90","74, 163","50, 59",10.9,21.7,16.5,12 59 77,17.6,i,17.6,2.1,5,0.0,ideal+moments,no,not reproduced (all S = 1/2 states),tensor and test on the HSE06-relaxed geometry
E1_AB_1V_13,,"H, one vacant lattice site",C215H,H-int AB 1V x2; H-int Hex 1V; H-int T 1V,4,E1_AB_1V_13 E1_T_1V_01 E1_Hex_1V_06 E1_AB_1V_16,C3v,3.629,3,PBE,HSE06,E1_AB_1V_13,8.54,9.52,13.39,"47, -45","90, 45","43, 135",43.1,41.8,3.9,8 67 67 78,42.1,ii,42.2,4.1,0,0.0,ideal+moments,no,not reproduced (all S = 1/2 states),
E1_AB_1V_11,,"H, one vacant lattice site",C215H,H-int AB 1V; H-int Hex 1V,2,E1_AB_1V_11 E1_Hex_1V_07,C1,5.28,,PBE,PBE,E1_AB_1V_11,-7.7,14.62,25.82,"56, -139","35, 25","82, 126",31.5,24.0,11.2,3 68 70 74,,,,,,,,no,not applicable (even number of radical sites),even number of radical sites; PBE values (no HSE06 run); relaxes to nearly the same structure as S2_Hint_1V_3NN (PBE principal values within 0.6 MHz)
S2_Hint_1V_3NN,bond-centered H next to V,"H, one vacant lattice site",C215H,H-int 1V 3NN,1,S2_Hint_1V_3NN,C1,5.28,5,PBE,HSE06,S2_Hint_1V_3NN,-13.18,103.12,117.68,"56, 45","81, -51","35, -154",88.4,72.8,14.6,2 69 71 72,14.6,ii,17.4,1.6,21,0.03,"moments, determined states",no,not reproduced (determined states only),tested on the determined states only: C16 and C104 have opposite spin in all 7 computed states; 3 of the runs were started with them parallel and relaxed back; C16-C104 1.40 Angstrom; only states with no net spin on the pair (K_C16 + K_C104 = 0) are tested
HC_split,bond-centered H0,"H, no vacant lattice site",C216H,H-C pair on one site,1,HC_split,D3d,0.0,1,PBE,HSE06,HC_split,35.77,-196.81,-196.82,"55, -135","35, 45","90, 135",171.1,158.9,0.0,0 70,,,,,,,,no,not reproduced (single radical),
E1_T_0V_00,,"H, no vacant lattice site",C216H,H-int AB 0V; H-int Hex 0V; H-int T 0V,3,E1_T_0V_00 E1_Hex_0V_04 E1_AB_0V_09,Td,1.288,,PBE,PBE,E1_T_0V_00,1221.22,1221.24,1221.25,"33, -161","78, 89","60, -8",1718.5,1717.1,0.0,28 47 73 85,,,,,,,,no,not reproduced (single radical),"spin on H, isotropic; PBE values (no HSE06 run)"
I001_H_perp,"<001>-split I, H on a dumbbell C","H, carbon self-interstitial",C217H,C-H-C bridge; H on dumbbell C,2,I001_H_perp E1_selfint_bridge,C1h,0.0,1,PBE,HSE06,I001_H_perp,0.04,-3.4,16.42,"90, 135","50, -135","40, 45",32.8,36.2,3.4,14 64 85,,,,,,,,no,not reproduced (single radical),
I001_H_bc,"<001>-split I, H on a neighboring C","H, carbon self-interstitial",C217H,H at a C-C bond next to I,1,I001_H_bc,C1,4.333,1,PBE,HSE06,I001_H_bc,-0.37,-9.86,25.92,"83, 20","7, -151","89, 111",24.3,28.9,9.5,41 43 70 71,,,,,,,,no,not reproduced (single radical),


==> anc/Supplementary_Data_1_columns.txt <==
Supplementary Data 1. Distinct hydrogen-related defect structures calculated in this work

One row for each of the 95 distinct structures obtained by relaxing 173 initial configurations
(Supplementary Note 6). Structures are distinct if their relaxed PBE energies differ by more than
5 meV or their 1H principal values by more than 0.5 MHz. Rows are ordered by composition and then
by energy. Hyperfine values are in MHz, angles in degrees, energies in eV.

Description of Additional Supplementary Files (Nature Communications):
  Supplementary Data 1: Calculated 1H hyperfine tensors, energies and comparison with X1 for all
  95 distinct hydrogen-related structures (CSV).

Columns
-------
structure                     Identifier of the representative run (folder name in the Zenodo record).
name_in_supplementary_table_2 Name used in Supplementary Table 2, for the structures listed there.
composition                   Hydrogen with three, two, one or no vacant lattice sites, or with a
                              carbon self-interstitial.
formula                       Supercell composition.
initial_configurations        Starting configurations that relax to this structure, in the notation
                              of Supplementary Table 2 (H-sub: H on a vacated lattice site, H-int: H
                              at an interstitial site, with the additional vacancies and their
                              neighbor shell).
n_initial_configurations      Number of starting configurations that relax to this structure.
runs                          Run folders of these starting configurations.
symmetry                      Point group of the relaxed structure.
dE_PBE_eV                     PBE energy above the lowest-energy structure of the same composition.
n_radical_sites               Number of under-coordinated carbon atoms carrying spin in the HSE06
                              calculation (radical sites of the additive model); empty for single
                              radicals and where not determined.
geometry                      PBE-relaxed, or HSE06-relaxed for the four structures marked with a
                              dagger in Supplementary Table 2.
functional_listed_tensor      Functional of the listed tensor (HSE06 for 93 structures, PBE for 2).
listed_run                    Run folder of the listed tensor.
A1_MHz, A2_MHz, A3_MHz        Signed principal values of the calculated 1H tensor of the lowest-energy
                              calculated spin configuration (S_z = 1/2) on the listed geometry.
theta_phi_1_deg ... _3_deg    Principal directions: polar angle from [001], azimuth in the (001)
                              plane from [100] towards [010].
dA_listed_tensor_solution_i_MHz, dA_listed_tensor_solution_ii_MHz
                              Distance d_A of the listed tensor to the two opposite-sign solutions
                              (i) and (ii) of X1 (Methods).
rhombicity_listed_tensor_MHz  Difference between the two like-sign principal values of the listed
                              tensor, for the closer of the two solutions.
unique_axis_to_111_field_listed_tensor_deg
                              Angles between the unique principal axis of the listed tensor and the
                              [111] field direction, for the magnetically distinct orientations of
                              the defect.
closest_dA_MHz                Smallest d_A over all allowed S = 1/2 states of the dangling-bond
                              electrons (Supplementary Note 6). This ignores the rhombicity and axis
                              criteria and is a lower bound on the deviation from X1.
closest_dA_solution           Solution of X1, (i) or (ii), for closest_dA_MHz.
joint_closest_dA_MHz, joint_closest_rhombicity_MHz, joint_closest_axis_outside_range_deg
                              The allowed state closest to meeting the three criteria together:
                              its d_A, the difference between its two like-sign principal values,
                              and the angle by which its unique axis lies outside the fitted
                              orientation range.
fit_residual_MHz              Largest residual of the fit of the additive model to the broken-
                              symmetry calculations.
fit                           Fits used: ideal (K_i = +-1) and moment-weighted, or the fit on the
                              determined states only.
reproduces_X1_with_twice_the_tolerances
                              Whether a tested state meets all three criteria with twice the
                              tolerances (d_A <= 10 MHz, rhombicity <= 4 MHz, axis within 10 degrees),
                              or, for structures outside the test, whether the listed tensor does.
verdict                       not reproduced (all S = 1/2 states), not reproduced (determined
                              states only), not reproduced (single radical), inconclusive (within
                              the fit residual), not applicable (with the reason), or limited to a
                              single spin configuration (Supplementary Note 6).
notes                         Details of the analysis for individual structures.

Counts: not reproduced 68 (47 all S = 1/2 states, 16 determined states only, 5 single radical);
inconclusive 2; not applicable 19 (9 even number of radical sites, 6 too few usable spin
configurations, 3 additive model fails, 1 single spin configuration); limited to a single spin
configuration 6.

